Correlated proton disorder in the crystal structure of the double hydroxide perovskite CuSn(OH)$_6$

CuSn(OH)$_6$ is a quantum spin system from the family of magnetic double perovskite hydroxides, having a frustrated magnetic sublattice. It is also known as the natural mineral mushistonite, whose crystal structure has remained elusive for decades. Here we employ x-ray and neutron powder diffraction to solve the crystal structure of CuSn(OH)$_6$ and propose a structure model in the orthorhombic space group $Pnnn$ with correlated proton disorder. The occupation of the hydrogen sites in the structure is constrained by ``ice rules'' similar to those known for water ice. The resulting frustration of the hydrogen bonding network is likely to have a complex and interesting interplay with the strong magnetic frustration expected in the face-centred magnetic sublattice. Structural distortions, which are quite pronounced in Cu$^{2+}$ compounds due to the Jahn-Teller effect, partially alleviate both types of frustration. We also show that hydrostatic pressure tends to suppress proton disorder through a sequence of proton-ordering transitions, as some of the split hydrogen sites merge already at 1.75 GPa while others show a tendency toward possible merging at higher pressures.

==> anc/CuSnOD6_2GPa.cif <==
# Created by the Bilbao Crystallographic Server
# http://www.cryst.ehu.es
# Date: 30/09/2024 11:47:32

# CuSn(OD)6_2GPa -- non-magnetic

data_xPS7GE0q
_audit_creation_date               2024-09-30
_audit_creation_method             "Bilbao Crystallographic Server"
_symmetry_Int_Tables_number        48
#_symmetry_space_group_name_H-M    "Pnnn1'"
_cell_length_a                       7.592(3)
_cell_length_b                       7.582(3)
_cell_length_c                       8.046(3)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
   1   x,y,z
   2   x,-y+1/2,-z+1/2
   3   -x+1/2,y,-z+1/2
   4   -x+1/2,-y+1/2,z
   5   -x,-y,-z
   6   -x,y+1/2,z+1/2
   7   x+1/2,-y,z+1/2
   8   x+1/2,y+1/2,-z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sn1 Sn 0.50000 0.00000 0.50000 1.0000
Cu1 Cu 0.50000 0.00000 0.00000 1.0000
O1 O 0.76080 -0.05610 0.56910 1.0000
O2 O 0.42720 -0.25440 0.57850 1.0000
O3 O 0.41600 0.07570 0.73810 1.0000
D1 D 0.77800 -0.06300 0.68830 0.5000
D2 D 0.73400 -0.17570 0.57000 0.5000
D3 D 0.41500 -0.28000 0.47600 0.2000
D4 D 0.44700 -0.22900 0.69200 0.4000
D5 D 0.30200 -0.23500 0.55100 0.4000
D6 D 0.47300 0.19910 0.71100 0.5000
D7 D 0.28800 0.08000 0.78300 0.3000
D8 D 0.50700 0.06100 0.80400 0.2000


==> anc/CuSnOD6_4GPa_200K.cif <==
# Created by the Bilbao Crystallographic Server
# http://www.cryst.ehu.es
# Date: 30/09/2024 11:53:09

# CuSnOD6_4GPa_200K -- non-magnetic

data_enS9Snue
_audit_creation_date               2024-09-30
_audit_creation_method             "Bilbao Crystallographic Server"
_symmetry_Int_Tables_number        48
#_symmetry_space_group_name_H-M    "Pnnn1'"
_cell_length_a                       7.5486(5)
_cell_length_b                       7.5316(5)
_cell_length_c                       7.9556(3)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
   1   x,y,z
   2   x,-y+1/2,-z+1/2
   3   -x+1/2,y,-z+1/2
   4   -x+1/2,-y+1/2,z
   5   -x,-y,-z
   6   -x,y+1/2,z+1/2
   7   x+1/2,-y,z+1/2
   8   x+1/2,y+1/2,-z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sn1 Sn 0.50000 0.00000 0.50000 1.0000
Cu1 Cu 0.50000 0.00000 0.00000 1.0000
O1 O 0.75660 -0.06820 0.57820 1.0000
O2 O 0.42520 -0.26010 0.56380 1.0000
O3 O 0.41000 0.08470 0.73570 1.0000
D1 D 0.72100 -0.08100 0.68800 0.5000
D2 D 0.75200 -0.19200 0.58400 0.5000
D3 D 0.44400 -0.29700 0.46100 0.2000
D4 D 0.44100 -0.26400 0.68600 0.4000
D5 D 0.30300 -0.25100 0.54300 0.4000
D6 D 0.48200 0.19600 0.72000 0.5000
D7 D 0.28300 0.07300 0.72000 0.3000
D8 D 0.47400 0.01500 0.80000 0.2000

==> anc/CuSnOD6_6GPa_230K.cif <==
# Created by the Bilbao Crystallographic Server
# http://www.cryst.ehu.es
# Date: 30/09/2024 11:57:21

# CuSnOD6_6GPa_230K -- non-magnetic

data_HwR7mVXZ
_audit_creation_date               2024-09-30
_audit_creation_method             "Bilbao Crystallographic Server"
_symmetry_Int_Tables_number        48
#_symmetry_space_group_name_H-M    "Pnnn1'"
_cell_length_a                       7.5279(6)
_cell_length_b                       7.4928(6)
_cell_length_c                       7.8774(5)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
   1   x,y,z
   2   x,-y+1/2,-z+1/2
   3   -x+1/2,y,-z+1/2
   4   -x+1/2,-y+1/2,z
   5   -x,-y,-z
   6   -x,y+1/2,z+1/2
   7   x+1/2,-y,z+1/2
   8   x+1/2,y+1/2,-z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sn1 Sn 0.50000 0.00000 0.50000 1.0000
Cu1 Cu 0.50000 0.00000 0.00000 1.0000
O1 O 0.76350 -0.06250 0.56500 1.0000
O2 O 0.44030 -0.25530 0.59430 1.0000
O3 O 0.40600 0.09300 0.73540 1.0000
D1 D 0.72700 -0.05900 0.68000 0.5000
D2 D 0.75000 -0.18000 0.59500 0.5000
D3 D 0.41400 -0.28500 0.49200 0.2000
D4 D 0.42600 -0.22600 0.70700 0.4000
D5 D 0.31700 -0.26500 0.55700 0.4000
D6 D 0.47000 0.19500 0.71100 0.5000
D7 D 0.28500 0.08300 0.77900 0.3000
D8 D 0.48100 0.02600 0.79700 0.2000


==> anc/CuSnOD6_fin_0Gpa_6K.cif <==
# Created by the Bilbao Crystallographic Server
# http://www.cryst.ehu.es
# Date: 30/09/2024 11:30:27

# CuSn(OD)6 -- non-magnetic

data_3en1WGex
_audit_creation_date               2024-09-30
_audit_creation_method             "Bilbao Crystallographic Server"
_symmetry_Int_Tables_number        48
#_symmetry_space_group_name_H-M    "Pnnn1'"
_cell_length_a                     7.57640
_cell_length_b                     7.57404
_cell_length_c                     8.06907
_cell_angle_alpha                  90.0000
_cell_angle_beta                   90.0000
_cell_angle_gamma                  90.0000

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
   1   x,y,z
   2   x,-y+1/2,-z+1/2
   3   -x+1/2,y,-z+1/2
   4   -x+1/2,-y+1/2,z
   5   -x,-y,-z
   6   -x,y+1/2,z+1/2
   7   x+1/2,-y,z+1/2
   8   x+1/2,y+1/2,-z

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
Sn1 Sn 0.50000 0.00000 0.50000 1.0000
Cu1 Cu 0.50000 0.00000 0.00000 1.0000
O1 O 0.76104 -0.06200 0.56563 1.0000
O2 O 0.43051 -0.25180 0.57899 1.0000
O3 O 0.41835 0.07462 0.73526 1.0000
D1 D 0.75060 -0.02810 0.69261 0.5000
D2 D 0.77402 -0.20560 0.56922 0.5000
D3 D 0.39655 -0.24840 0.46078 0.2000
D4 D 0.43125 -0.21930 0.70746 0.4000
D5 D 0.30539 -0.24960 0.55532 0.4000
D6 D 0.41898 0.20065 0.73819 0.3000
D7 D 0.27196 0.04991 0.74254 0.3000
D8 D 0.53759 0.06600 0.77754 0.2000
D9 D 0.51150 0.15606 0.69649 0.2000
